High-density hard-core model on $\mathbb{Z}^2$ and norm equations in ring $\mathbb{Z} [{\sqrt[6]{-1}}]$

We study the Gibbs statistics of high-density hard-core configurations on a unit square lattice $\mathbb{Z}^2$, for a general Euclidean exclusion distance $D$. As a by-product, we solve the disk-packing problem on $\mathbb{Z}^2$ for disks of diameter $D$. The key point is an analysis of solutions to norm equations in $\mathbb{Z}[{\sqrt[6]{-1}}]$. We describe the ground states in terms of M-triangles, i.e., non-obtuse $\mathbb{Z}^2$-triangles of a minimal area with the side-lengths $\geq D$. There is a finite class (Class S) formed by values $D^2$ generating sliding, a phenomenon leading to countable families of periodic ground states. We identify all $D^2$ with sliding. Each of the remaining classes is proven to be infinite; they are characterized by uniqueness or non-uniqueness of a minimal triangle for a given $D^2$, up to $\mathbb{Z}^2$-congruencies. For values of $D^2$ with uniqueness (Class A) we describe the periodic ground states as admissible sub-lattices in $\mathbb{Z}^2$ of maximum density. By using the Pirogov-Sinai theory, it allows us to identify the extreme Gibbs measures (pure phases) for large values of fugacity and describe symmetries between them. Next, we analyze the values $D^2$ with non-uniqueness. For some $D^2$ all M-triangles are ${\mathbb{R}}^2$-congruent but not $\mathbb{Z}^2$-congruent (Class B0). For other values of $D^2$ there exist non-${\mathbb{R}}^2$-congruent M-triangles, with different collections of side-lengths (Class B1). Moreover, there are values $D^2$ for which both cases occur (Class B2). The large-fugacity phase diagram for Classes B0, B1, B2 is determined by dominant ground states. Classes A, B0-B2 are described in terms of cosets in $\mathbb{Z}[{\sqrt[6]{-1}}]$ by the group of units.

==> anc/CountTuples.java <==
import java.util.ArrayList;
import java.util.Arrays;
import java.util.HashMap;
import java.util.Comparator;

public class CountTuples {

	public static void main(String[] args) 
	{
//		processLattice(new Lattice(new Point(12, 0), new Point(6, 10)), 130);
//		processLattice(new Lattice(new Point(11, 3), new Point(4, 12)), 130);
//		processLattice(new Lattice(new Point(18, 0), new Point(9, 16)), 324);
//		processLattice(new Lattice(new Point(17, 6), new Point(3, 18)), 324);
		
		processLattice(new Lattice(new Point(8, 4), new Point(1, 8)), 65);
		processLattice(new Lattice(new Point(6, 6), new Point(-2, 8)), 65);
		
		
		
	}
	
	public static void processLattice(Lattice lattice, int repellingDistanceSquared)
	{
		int[][] triangleShape  = {{0,0},{1,0},{0,1}};
		int[][] triangleShapeB = {{0,0},{1,0},{-1,1}};
		int[][] triangleShapeC = {{1,0},{2,0},{0,1}};
		int[][] triangleShapeD = {{1,0},{0,2},{0,1}};
		
		int[][] parallelogramShapeA = {{0,0},{1,0},{1,1},{0,1}};
		int[][] parallelogramShapeB = {{1,0},{2,0},{1,1},{0,1}};
		int[][] parallelogramShapeC = {{1,0},{1,1},{0,2},{0,1}};

		int[][] parallelogramShapeA1 = {{0,0},{1,0},{2,1},{1,1}};
		int[][] parallelogramShapeA2 = {{0,0},{1,1},{1,0},{0,-1}};

		int[][] parallelogramShapeB1 = {{0,0},{1,0},{-1,1},{-2,1}};
		int[][] parallelogramShapeB2 = {{0,0},{2,-1},{1,0},{-1,1}};

		int[][] parallelogramShapeC1 = {{1,0},{0,2},{-1,3},{0,1}};
		int[][] parallelogramShapeC2 = {{0,1},{0,2},{1,0},{1,-1}};
		
		int[][] coupledTriangleA  = {{0,0},{0,1},{0,2},{1,0}};
		int[][] coupledTriangleB  = {{0,0},{1,0},{3,0},{0,1}};
		int[][] coupledTriangleC  = {{0,0},{1,0},{0,1},{-1,0}};
		int[][] coupledTriangleD  = {{0,0},{1,0},{0,1},{-1,2}};
		int[][] coupledTriangleE  = {{0,0},{0,1},{1,0},{0,-1}};
		int[][] coupledTriangleF  = {{0,0},{0,1},{1,0},{2,-1}};
		
		int[][] trapezeShapeA = {{0,0},{1,0},{2,0},{1,1},{0,1}};
		int[][] trapezeShapeB = {{0,0},{1,0},{1,1},{0,2},{0,1}};
		int[][] trapezeShapeC = {{0,1},{0,2},{1,1},{2,0},{1,0}};
		
		int[][] doubleTriangleShape = {{0,0},{1,0},{2,0},{1,1},{0,2},{0,1}};
		
		int[][] hexagonShapeA = {{1,0},{1,1},{-1,1},{-1,0},{0,-1},{0,0}};
		int[][] hexagonShapeB = {{1,0},{1,1},{-1,1},{-1,0},{0,0},{1,-1}};
		int[][] hexagonShapeC = {{1,0},{1,1},{-1,1},{0,0},{0,-1},{1,-1}};
	
		
		
		int[][][] shapes = null;
		
		Point[] insideAdmissiblePoints = null;
		Point[][] insideAdmissiblePairs = null;
		Point[][] insideAdmissibleTriples = null;
		Point[][] insideAdmissibleQuadruples = null;
		
		System.out.println("\r\n***************************** Sublattice: " + lattice + " distance squared: " + repellingDistanceSquared + " *****************************");
		
		Polygon polygon = null;
		//triangleShape
		shapes = new int[][][]{triangleShape, triangleShapeB, triangleShapeC, triangleShapeD};
		System.out.println("\r\n========== Triangles ");
		for (int i = 0; i < shapes.length; i++)
		{
			polygon = getPolygonFromShape(lattice, shapes[i]);
			insideAdmissiblePoints = getAdmissiblePolygonPoints(polygon, lattice, repellingDistanceSquared);
			System.out.println("\r\n========== Polygon: " + polygon + " has " + insideAdmissiblePoints.length + " inside point which repel 3 sites");
			//System.out.println(Arrays.toString(insideAdmissiblePoints));
			
		}
		
		//parallelogramShapeA, parallelogramShapeB, parallelogramShapeC, parallelogramShapeD, parallelogramShapeE
		System.out.println("\r\n========== Parallelograms ");
		shapes = new int[][][]{
			parallelogramShapeA, parallelogramShapeB, parallelogramShapeC, 
			parallelogramShapeA1, parallelogramShapeA2, parallelogramShapeB1, parallelogramShapeB2, parallelogramShapeC1, parallelogramShapeC2,
			coupledTriangleA, coupledTriangleB, coupledTriangleC, coupledTriangleD, coupledTriangleE, coupledTriangleF
		};
		for (int i = 0; i < shapes.length; i++)
		{
			polygon = getPolygonFromShape(lattice, shapes[i]);
			insideAdmissiblePoints = getAdmissiblePolygonPoints(polygon, lattice, repellingDistanceSquared);
			insideAdmissiblePairs = getAdmissiblePolygonPairs(lattice, insideAdmissiblePoints, repellingDistanceSquared);
			System.out.println("\r\n========== Polygon: " + polygon + " has " + insideAdmissiblePairs.length + " inside point pairs which repel 4 sites");
			for (int j = 0; j < insideAdmissiblePairs.length; j++)
				;//System.out.println(Arrays.toString(insideAdmissiblePairs[j]));
		}
		
		//trapezeShapeA, trapezeShapeB, trapezeShapeC
		System.out.println("\r\n========== Trapezes ");
		shapes = new int[][][]{trapezeShapeA, trapezeShapeB, trapezeShapeC};
		for (int i = 0; i < shapes.length; i++)
		{
			polygon = getPolygonFromShape(lattice, shapes[i]);
			insideAdmissiblePoints = getAdmissiblePolygonPoints(polygon, lattice, repellingDistanceSquared);
			insideAdmissiblePairs = getAdmissiblePolygonPairs(lattice, insideAdmissiblePoints, repellingDistanceSquared);
			insideAdmissibleTriples = getAdmissiblePolygonTriples(insideAdmissiblePoints, insideAdmissiblePairs, repellingDistanceSquared);
			System.out.println("\r\n========== Polygon: " + polygon + " has " + insideAdmissibleTriples.length + " inside point triples which repel 5 sites");
			for (int j = 0; j < insideAdmissibleTriples.length; j++)
				;//System.out.println(Arrays.toString(insideAdmissibleTriples[j]));
		}
		
		//doubleTriangleShape
		System.out.println("\r\n========== Double triangles ");
		Polygon polygonC = getPolygonFromShape(lattice, trapezeShapeC);
		insideAdmissiblePoints = getAdmissiblePolygonPoints(polygonC, lattice, repellingDistanceSquared);
		insideAdmissiblePairs = getAdmissiblePolygonPairs(lattice, insideAdmissiblePoints, repellingDistanceSquared);
		insideAdmissibleTriples = getAdmissiblePolygonTriples(insideAdmissiblePoints, insideAdmissiblePairs, repellingDistanceSquared);

		Polygon polygonA = getPolygonFromShape(lattice, triangleShape);
		insideAdmissiblePoints = getAdmissiblePolygonPoints(polygonA, lattice, repellingDistanceSquared);
		
		insideAdmissibleQuadruples = getAdmissiblePolygonQuadruples(insideAdmissiblePoints, insideAdmissibleTriples, repellingDistanceSquared);
		System.out.println("\r\n========== Polygon: " + getPolygonFromShape(lattice, doubleTriangleShape) + " has " + insideAdmissibleQuadruples.length + " inside point quadruples which repel 6 sites");
		for (int j = 0; j < insideAdmissibleQuadruples.length; j++)
			;//System.out.println(Arrays.toString(insideAdmissibleQuadruples[j]));
		
	}
	
	public static Polygon getPolygonFromShape(Lattice lattice, int[][] shape)
	{
		Point[] result = new Point[shape.length];
		for (int i = 0; i < shape.length; i++) result[i] = lattice.SiteToPoint(shape[i][0], shape[i][1]);
		return new Polygon(result);
	}
	
	public static Point[] getAdmissiblePolygonPoints(Polygon polygon, Lattice lattice, int repellingDistanceSquared)
	{
		Point[] insidePoints = polygon.getInsideAndBoundaryPoints();
		//Point[] insidePoints = polygon.getInsidePoints();
		
		ArrayList<Point> insideAdmissiblePointsList = new ArrayList<Point>();
		int numberOfRepelledSites = 3;
		for (int i = 0; i < insidePoints.length; i++)
		{
			int repelledSitesCount = 0;
			Point[] neighbors= lattice.Neighbors(insidePoints[i]);
			for (int j = 0; j < neighbors.length; j++)
				if (insidePoints[i].distanceSquared(neighbors[j]) < repellingDistanceSquared) repelledSitesCount++;
			
			int repelledVerticesCount = 0;
			for (int j = 0; j < polygon.vertices.length; j++)
				if (insidePoints[i].distanceSquared(polygon.vertices[j]) < repellingDistanceSquared)  repelledVerticesCount++;
			
			if (repelledSitesCount == numberOfRepelledSites && repelledVerticesCount == numberOfRepelledSites)
				insideAdmissiblePointsList.add(insidePoints[i]);
		}
		Point[] insideAdmissiblePoints = new Point[insideAdmissiblePointsList.size()];
		insideAdmissiblePoints = insideAdmissiblePointsList.toArray(insideAdmissiblePoints);
		
		return insideAdmissiblePoints;
	}
	
	public static Point[][] getAdmissiblePolygonPairs(Lattice lattice, Point[] insideAdmissiblePoints, int repellingDistanceSquared)
	{
		HashMap<String, Point[]> pairsMap = new HashMap<String, Point[]>();
		for (int i = 0; i < insideAdmissiblePoints.length; i++)
			for (int j = 0; j < insideAdmissiblePoints.length; j++)
				if (insideAdmissiblePoints[i].distanceSquared(insideAdmissiblePoints[j]) >= repellingDistanceSquared)// && insideAdmissiblePoints[j].compareTo(insideAdmissiblePoints[i]) > 0)
				{
					Point[] neighbors = Point.unitePoints(lattice.Neighbors(insideAdmissiblePoints[i]), lattice.Neighbors(insideAdmissiblePoints[j]));
					int count = 0;
					for (int l = 0; l < neighbors.length; l++)
						if (insideAdmissiblePoints[i].distanceSquared(neighbors[l]) < repellingDistanceSquared || insideAdmissiblePoints[j].distanceSquared(neighbors[l]) < repellingDistanceSquared) count++;
					if (count == 4)
					{
						Point[] pair = new Point[] {insideAdmissiblePoints[i], insideAdmissiblePoints[j]};
						Arrays.sort(pair);
						pairsMap.put(Arrays.toString(pair), pair);
					}
				}
		Point[][] pairs = pairsMap.values().toArray(new Point[pairsMap.size()][]);
		Arrays.sort(pairs, new CountTuples.PointComparator());
		return pairs;
	}
	
	public static Point[][] getAdmissiblePolygonTriples(Point[] insideAdmissiblePoints, Point[][] insideAdmissiblePairs, int repellingDistanceSquared)
	{
		HashMap<String, Point[]> triplesMap = new HashMap<String, Point[]>();
 		for (int i = 0; i < insideAdmissiblePoints.length; i++)
			for (int j = 0; j < insideAdmissiblePairs.length; j++)
				if (insideAdmissiblePoints[i].distanceSquared(insideAdmissiblePairs[j][0]) >= repellingDistanceSquared &&
				insideAdmissiblePoints[i].distanceSquared(insideAdmissiblePairs[j][1]) >= repellingDistanceSquared)
				{
					Point[] triple = new Point[] {insideAdmissiblePoints[i], insideAdmissiblePairs[j][0], insideAdmissiblePairs[j][1]};
					Arrays.sort(triple);
					triplesMap.put(Arrays.toString(triple), triple);
				}
		Point[][] triples = triplesMap.values().toArray(new Point[triplesMap.size()][]);
		Arrays.sort(triples, new CountTuples.PointComparator());
		return triples;
	}

	public static Point[][] getAdmissiblePolygonQuadruples(Point[] insideAdmissiblePoints, Point[][] insideAdmissibleTriples, int repellingDistanceSquared)
	{
		HashMap<String, Point[]> quadruplesMap = new HashMap<String, Point[]>();
		for (int i = 0; i < insideAdmissiblePoints.length; i++)
			for (int j = 0; j < insideAdmissibleTriples.length; j++)
				if (insideAdmissiblePoints[i].distanceSquared(insideAdmissibleTriples[j][0]) >= repellingDistanceSquared &&
					insideAdmissiblePoints[i].distanceSquared(insideAdmissibleTriples[j][1]) >= repellingDistanceSquared &&
					insideAdmissiblePoints[i].distanceSquared(insideAdmissibleTriples[j][2]) >= repellingDistanceSquared)
				{
					Point[] quadruple = new Point[] {insideAdmissiblePoints[i], insideAdmissibleTriples[j][0], insideAdmissibleTriples[j][1], insideAdmissibleTriples[j][2]};
					Arrays.sort(quadruple);
					quadruplesMap.put(Arrays.toString(quadruple), quadruple);
				}
		Point[][] quadruples = quadruplesMap.values().toArray(new Point[quadruplesMap.size()][]);
		Arrays.sort(quadruples, new CountTuples.PointComparator());
		return quadruples;
	}
	
	private static class PointComparator implements Comparator<Point[]>
	{
		public int compare(Point[] a, Point[] b)
		{
			if (a.length != b.length) return a.length - b.length;
			for (int i = 0; i < a.length; i++)
			{
				if (a[i].compareTo(b[i]) != 0) return a[i].compareTo(b[i]);
			}
			return 0;
		}
	}
	
}


==> anc/MinimalTriangles.java <==
import java.util.Arrays;
import java.util.Date;
import java.util.ArrayList;

public class MinimalTriangles {
	public static void main(String[] args) {

		System.out.println((new Date()).toString() + "\r\n\r\nMinimalTriangles started");

		//For D being a repelling distance the values of D^2 to consider are integers m 
		//having the decomposition into the sum of squares m = i^2 + j^2.
		//We select the maximal D to be an integer:
		int maxD = 2000;
		//We add some cushion
		int maxInteger = maxD + 10;
		//and consider all m = i^2 + j^2 with 0 <= j <= i < maxInteger, i.e.
		//while interested in a quarter of a disk of radius maxD we consider containing it square maxD x maxD.
		//First, for each m < 2 maxInteger^2 we calculate the corresponding decompositions 
		//m = i^2 + j^2, where 0 <= i,j < maxInteger.
		//Decompositions are arranged into array of lists indexed by m.
		ArrayList<int[]>[] decompositions = new ArrayList[2 * maxInteger * maxInteger];
		for (int i = 0; i < maxInteger; i++)
		{
			//Only decompositions located under main diagonal are enumerated
			//as the rest of decompositions can be obtained by symmetry
			for (int j = 0; j <= i; j++)
			{
				int m = i * i + j * j;
				//Given m the decompositions are arranged into the list of pairs
				//with each pair stored as an array of integers with 2 elements.
				if (decompositions[m] == null)
					decompositions[m] = new ArrayList<int[]>();
				decompositions[m].add(new int[] {i, j});
			}
		}
		
		//Next, we enumerate all close to the equilateral triangles AOB which are minimal for some D
		//Such triangles have integer coordinates of vertices A=(i, j) and B=(k, l) with 0 <= j <= i < maxInteger.
		//For D^2=m where m is an integer the admissibility requirement is m <= min(|OA|^2, |OB|^2, |AB|^2).
		//For each D^2=m we calculate the doubled area s of the corresponding minimal triangle
		//by first initializing is as m+1 (which is definitely larger than minimal doubled area)
		int[] minDoubledArea = new int[2 * maxInteger * maxInteger];
		for (int m = 0; m < minDoubledArea.length; m++)
			minDoubledArea[m] = m + 1;
		//and then reducing the value each time we encounter an admissible triangle with smaller doubled area.
		//We enumerate triangles by selecting vertex A under the diagonal of the first quadrant,
		for (int i = 0; i < maxInteger; i++)
		{
			for (int j = 0; j <= i; j++)
			{
				//calculating rounded to integer coordinates (p, q) of the equilateral triangle vertex for the base OA,
				int p = (int)(-Math.sqrt(3) * j + i) / 2;
				int q = (int)( Math.sqrt(3) * i + j) / 2;
				//and selecting site B in 5x5 neighborhood of (p, q)  
				for (int k = p - 3; k < p + 3; k++)
				{
					for (int l = q - 2; l < q + 3; l++)
					{
						//For each new triangle AOB we calculate doubled triangle area s
						int s = Math.abs(i * l - j * k);
						//as well as ordered squared side lengths
						int[] sidesSquared = new int[] {i * i + j * j, k * k + l * l, (i - k) * (i - k) + (j - l) * (j - l)};
						Arrays.sort(sidesSquared);
						//The triangle AOB is the candidate to be a new minimal triangle only if
						//OA is its shortest side and its longest side is not longer than |OA| * sqrt(2).
						if (i * i + j * j ==  sidesSquared[0] && sidesSquared[2] <= 2 * sidesSquared[0] )
						{
							//The value of s can be the new minimal doubled area for m=D^2=|OA|^2 or smaller
							//but only for m >= s as the right triangle with doubled area D^2 always exists
							int m = sidesSquared[0];
							while (m >= s)
							{
								if (minDoubledArea[m] > s)
									minDoubledArea[m] = s;
								m--;
							}
						}
					}
				}
			}
		}
		
		//Finally for all m < 2 maxIntegers^2 we enumerate all corresponding minimal triangle
		//utilizing the same enumeration approach as for the search for minimal doubled area.
		ArrayList<int[]>[] minimalTriangles = new ArrayList[2 * maxInteger * maxInteger];
		//We enumerate triangles by selecting vertex A under the diagonal of the first quadrant,
		for (int i = 0; i < maxInteger; i++)
		{
			for (int j = 0; j <= i; j++)
			{
				//calculating rounded to integer coordinates (p, q) of the equilateral triangle vertex for the base OA,
				int p = (int)(-Math.sqrt(3) * j + i) / 2;
				int q = (int)( Math.sqrt(3) * i + j) / 2;
				//and selecting site B in 5x5 neighborhood of (p, q)  
				for (int k = p - 3; k < p + 3; k++)
				{
					for (int l = q - 2; l < q + 3; l++)
					{
						//For each new triangle AOB we calculate doubled triangle area s
						int s = Math.abs(i * l - j * k);
						//as well as ordered squared side lengths
						int[] sidesSquared = new int[3];
						sidesSquared[0] = i * i + j * j;
						sidesSquared[1] = k * k + l * l;
						sidesSquared[2] = (i - k) * (i - k) + (j - l) * (j - l);
						Arrays.sort(sidesSquared);
						//The triangle AOB is the candidate to be a new minimal triangle only if
						//OA is its shortest side and its longest side is not longer than |OA| * sqrt(2).
						if (i * i + j * j ==  sidesSquared[0] && sidesSquared[2] <= 2 * sidesSquared[0] )
						{
							//Given doubled area s we need to enumerate down all m starting from m=D^2=|OA|^2.
							//to find those of them which have minDoubledArea[m] == s. Note that by construction
							//minDoubledArea[m] >= minDoubledArea[m - 1].
							int m = sidesSquared[0];
							while (m >= s && minDoubledArea[m] >= s)
							{
								//If s is the minimal doubled area for m then we need to store the corresponding minimal triangle
								if	( minDoubledArea[m] == s)
								{
									//If not already done we allocate storage for the list of all minimal triangles with given m
									if (minimalTriangles[m] == null)
										minimalTriangles[m] = new ArrayList<int[]>();
									//We want to store each triangle only once and we understand a triangle as 
									//the ordered triple of squared side lengths.	
									boolean fAlreadyExists = false;		
									for (int n = 0; n < minimalTriangles[m].size(); n++)
										if (minimalTriangles[m].get(n)[0] == s &&
											minimalTriangles[m].get(n)[1] == sidesSquared[0] &&
											minimalTriangles[m].get(n)[2] == sidesSquared[1] &&
											minimalTriangles[m].get(n)[3] == sidesSquared[2]) fAlreadyExists = true;
									//Each newly encountered minimal triangle is added to the list as the integer array with 4 elements:
									//doubled minimal area and ordered squared side lengths.
									if (!fAlreadyExists) minimalTriangles[m].add(new int[] {s, sidesSquared[0], sidesSquared[1], sidesSquared[2]});
								}
								m--;
							}
						}
					}
				}
			}
		}
		
		//The best way to store and order minimal triangles is by their doubled area,
		//so we rearrange minimal triangles into the array indexed by doubled minimal value s
		//with each element in the array being the list of the corresponding minimal triangles.
		ArrayList<int[]>[] minimalTrianglesByArea = new ArrayList[2 * maxInteger * maxInteger];
		//For each m
		for (int m = 1; m < maxInteger * maxInteger; m++)
			//we scan the list of the corresponding minimal triangles,
			if (minimalTriangles[m] != null)
				for (int n = 0; n < minimalTriangles[m].size(); n++)
				{
					//extract the triangle doubled area and ordered squared side lengths,
					int s = minimalTriangles[m].get(n)[0];
					int a = minimalTriangles[m].get(n)[1];
					int b = minimalTriangles[m].get(n)[2];
					int c = minimalTriangles[m].get(n)[3];
					//and add the triangle to the list for given value of s,
					if (minimalTrianglesByArea[s] == null)
					{
						minimalTrianglesByArea[s] = new ArrayList<int[]>();
						minimalTrianglesByArea[s].add(new int[] {s, a, b, c});
					}
					//but only if the corresponding triangle is not already in this list.
					boolean fAlreadyExists = false;		
					for (int t = 0; t < minimalTrianglesByArea[s].size(); t++)
						if (	minimalTrianglesByArea[s].get(t)[0] == s &&
								minimalTrianglesByArea[s].get(t)[1] == a &&
								minimalTrianglesByArea[s].get(t)[2] == b &&
								minimalTrianglesByArea[s].get(t)[3] == c) fAlreadyExists = true;
					if (!fAlreadyExists) minimalTrianglesByArea[s].add(new int[] {s, a, b, c});
				}
		
		
		//////////////////////////////////////////////////////////////////////////////////////////////////////
		//After the main calculation is done we classify and print results.
	
		//We print the list of all found decompositions 
		StringBuilder str = new StringBuilder("\r\n\r\n\r\nAll decompositions into sum of squares\r\n");
		for (int m = 0; m < maxInteger * maxInteger; m++)
		{
			str.append("\r\n"+ m + ":  ");
			if (decompositions[m] != null) 
				for (int n = 0; n < decompositions[m].size(); n++)
					str.append(Arrays.toString(decompositions[m].get(n)) + " ");
		}
		///System.out.println(str);
		
		//We print the list of all found minimal triangles sorted by the value of m=D^2.
		str = new StringBuilder("\r\n\r\n\r\nAll minimal triangles\r\n");
		for (int m = 1; m < maxInteger * maxInteger; m++)
			if (decompositions[m] != null && minimalTriangles[m] != null)
				for (int n = 0; n < minimalTriangles[m].size(); n++)
					str.append("\r\nd*d =, " + m + 
							", s = " + minimalTriangles[m].get(n)[0] + 
							" [" + minimalTriangles[m].get(n)[1] + 
							"|" + minimalTriangles[m].get(n)[2] + 
							"|" +  minimalTriangles[m].get(n)[3] + 
							"], " + (double)2*(double)minimalTriangles[m].get(n)[0]/(double)m/Math.sqrt(3));
		System.out.println(str);

		//We calculate and print all cases of sliding storing the corresponding values of s as the array.
		ArrayList<Integer> slidingSS = new ArrayList<Integer>();
		slidingSS.add(4);
		slidingSS.add(8);
		slidingSS.add(9);
		str = new StringBuilder("\r\n\r\n\r\nAll cases of sliding for s > 10\r\n");
		for (int s = 11; s < maxInteger * maxInteger; s++)
		{
			//for each minimal triangle in the list for given s
			if (minimalTrianglesByArea[s] != null)
				for (int n=0; n < minimalTrianglesByArea[s].size();n++)
				{
					//we check if the triangle has two equal sides and select one of them to be skipped.
					int valueToSkip = 0;
					if (minimalTrianglesByArea[s].get(n)[1] == minimalTrianglesByArea[s].get(n)[2])
						valueToSkip = 1;
					if (minimalTrianglesByArea[s].get(n)[2] == minimalTrianglesByArea[s].get(n)[3])
						valueToSkip = 3;
					//We select a side number t (where t=1,2,3),
					for (int t = 1; t < 4 && t != valueToSkip; t++)
					{
						//extract the squared lengths of the minimal triangle sides as an array
						//with selected side being the first element in the array.
						int[] a = new int[] {
								minimalTrianglesByArea[s].get(n)[t], 
								minimalTrianglesByArea[s].get(n)[1 + (t % 3)], 
								minimalTrianglesByArea[s].get(n)[1 + ((t + 1) % 3)]
						};
						//For each decomposition of the squared length of the selected side into the sum of squares
						if (decompositions[a[0]] != null)
						{
							boolean fSlidingFound = false;
							for (int u = 0; u < decompositions[a[0]].size(); u++)
							{
								//take this decomposition
								long i = decompositions[a[0]].get(u)[0];
								long j = decompositions[a[0]].get(u)[1];
								if (j <= i) 
								{
									//and calculate two possible positions for the third vertex of the minimal triangle.
									long x = (i * ((long)a[0] + (long)a[1] - (long)a[2]) - (long)2 * j * (long)s);
									long y = (j * ((long)a[0] + (long)a[1] - (long)a[2]) + (long)2 * i * (long)s);
									long v = (i * ((long)a[0] + (long)a[2] - (long)a[1]) - (long)2 * j * (long)s);
									long w = (j * ((long)a[0] + (long)a[2] - (long)a[1]) + (long)2 * i * (long)s);
									//Check if both positions have integer coordinates (which means sliding).
									if (x % (2 * a[0]) == 0 && y % (2 * a[0]) == 0 && v % (2 * a[0]) == 0 && w % (2 * a[0]) == 0 && a[1] != a[2]) 
									{
										//Calculate these coordinates
										x = x / 2 / a[0];
										y = y / 2 / a[0];
										v = v / 2 / a[0];
										w = w / 2 / a[0];
										//Print the triangle itself but only if it was not printed already
										if (!fSlidingFound)
										{
											slidingSS.add(s);
											str.append("\r\ns = " + s +  ", [" + minimalTrianglesByArea[s].get(n)[1] +  "|" + minimalTrianglesByArea[s].get(n)[2]  + "|" + minimalTrianglesByArea[s].get(n)[3]  + "]");
										}
										//and then print coordinates of 4 vertices participating in the sliding scenario.
										str.append(", (0,0) -- (" + i + "," + j +") -- (" + x + "," + y + "), (" + v + "," + w + ")" );
										fSlidingFound = true;
									}
								}
								
							}
						}
					}
				}
		}
		System.out.println(str);
		
		//We print the list of all found minimal triangles (excluding cases of sliding).
		//To do a proper classification we first partition this list by the amount of different ordered triples of squared side lengths
		//per given doubled area s and inside each element of the partition we order by s the corresponding list of minimal triangles.
		//For not extremely large s we assume that at most 6 distinct triples of squared side length may exist for this s
		for (int u = 1; u < 7; u++)
		{
			str = new StringBuilder("\r\n\r\n\r\nAll " + u + "-tuples of minimal triangles with given area\r\n");
			//To find all members s with u corresponding triples we enumerate the entire list of minimal triangles
			for (int s = 1; s < maxInteger * maxInteger; s++)
				//excluding cases of sliding 
				if (!slidingSS.contains(s) && minimalTrianglesByArea[s] != null && minimalTrianglesByArea[s].size() == u)
					//For each of u triples
					for (int n = 0; n < u; n++)
					{
						//we take the corresponding squared side lengths
						int a = minimalTrianglesByArea[s].get(n)[1];
						int b = minimalTrianglesByArea[s].get(n)[2];
						int c = minimalTrianglesByArea[s].get(n)[3];
						//and make sure that the squared side length stored in "a" has a unique length.
						if (a == b)
						{
							a = minimalTrianglesByArea[s].get(n)[3];
							c = minimalTrianglesByArea[s].get(n)[1];
						}
						//We print the corresponding minimal triangle
						str.append(	"\r\ns = " + s + " [" + minimalTrianglesByArea[s].get(n)[1] + "|" + minimalTrianglesByArea[s].get(n)[2] + "|" +  minimalTrianglesByArea[s].get(n)[3] + "]");;
						//and then enumerate all decompositions of squared side length "a" into sum of squares.
						for (int d = 0; d < decompositions[a].size(); d++)
						{
							//For each decomposition
							long i = decompositions[a].get(d)[0];
							long j = decompositions[a].get(d)[1];
							if (j <= i) 
							{
								//we find the third triangle vertex based on the fact that this vertex must have integer coordinates.
								long x = (i * ((long)a + (long)b - c) - (long)2 * j * s);
								long y = (j * ((long)a + (long)b - c) + (long)2 * i * s);
								long v = (i * ((long)a + (long)c - b) - (long)2 * j * s);
								long w = (j * ((long)a + (long)c - b) + (long)2 * i * s);
								//There are two possibilities to place this this vertex
								boolean fIntegerXY = false;
								if (x % ((long)2 * (long)a) == 0 && y % ((long)2 * (long)a) == 0)
								{
									fIntegerXY = true;
									x = x / (long)2 / (long)a;
									y = y / (long)2 / (long)a;
								}
								boolean fIntegerVW = false;
								if (v % ((long)2 * (long)a) == 0 && w % ((long)2 * (long)a) == 0)
								{
									fIntegerVW = true;
									v = v / (long)2 / (long)a;
									w = w / (long)2 / (long)a;
								}
								//and we select the one which has integer coordinates or both of them if they coincide
								if ((fIntegerXY && !fIntegerVW) || (fIntegerXY && fIntegerVW && x == v && y == w))
									str.append(", (0,0) -- (" + i + "," + j +") -- (" + x + "," + y + ")" );
								if (!fIntegerXY && fIntegerVW)
										str.append(", (0,0) -- (" + i + "," + j +") -- (" + v + "," + w + ")" );
							}
						}
					}
			System.out.println(str);
		}
		
		//We list all m for which the corresponding doubled minimal triangle area s
		//is larger than the area of the perfect pentagon with side length D which is calculated by
		//scaling the area of the perfect pentagon with side  length 1:
		str = new StringBuilder("\r\n\r\n\r\nAll minimal triangles with doubled area larger than the corresponding pentagon area\r\n");
		double pentagonArea = Math.sqrt(5.0 - 2.0 * Math.sqrt(5.0)) * 5.0 / 4.0;
		for (int m = 0; m < minDoubledArea.length; m++)
		{
			//We are interested only in m of the form i^2 + j^2 which have the corresponding minimal triangle
			if (decompositions[m] != null && minDoubledArea[m] < m + 1)
			{
					double minArea = pentagonArea * (double)(m);
					String relation =" <= ";
					if (minArea > minDoubledArea[m]) relation = " >  ";
					if (minArea <= minDoubledArea[m]) 
						str.append("\r\nd*d=" + m + ", " + minArea + relation + minDoubledArea[m]);
			}
		}
		System.out.println(str);
		
		System.out.println((new Date()).toString() + " MinimalTriangles ended");
	}
}


==> anc/ZSliding.java <==
import java.io.FileOutputStream;
import java.io.PrintStream;
import java.util.Date;
import java.text.DateFormat;
import java.text.SimpleDateFormat;

public class ZSliding {
	public static PrintStream out = null;
	public static DateFormat sdf = new SimpleDateFormat("yyyy-MM-dd HH:mm:ss.SSS");
	
	//square root of 3
	public static double R3 = 1.7320508075688772935;
	
	//all sliding types z^2 = Z = P^2+Q^2 to enumerate
	public static int[][] PQ = {
		{1,0},{1,1},
		{2,1},
		{3,1},{3,2},
		{4,1},{4,3},
		{5,1},{5,2},{5,3},{5,4},
		{6,1},{6,5},
		{7,1},{7,2},{7,3},{7,4},{7,5},{7,6},
		{8,1},{8,3},{8,5},{8,6},{8,7},
		{9,1},{9,2},{9,4},{9,5},{9,7},
		{10,1},{10,3},{10,5},
		{11,1},{11,2},{11,3},{11,4}
	};

	//given sliding type
	public static int P;
	public static int Q;
	public static int Z;	// = z^2
	public static int[] N1;	//N1[M] is a vertical coordinate 
							//of the first site from original lattice at horizontal coordinate M
	//maximal D 
	public static int maxD = 1024;//66438468;
	
	//sliding candidate (0,0) - (M,N) - (X,Y)
	public static long M = 0;
	public static long N = 0;
	public static long X = 0;
	public static long Y = 0;
	public static long S = 0;
	public static long d = 0;

	//possible improvement (0,0) - (m,n) - (x,y)
	public static long m = 0;
	public static long n = 0;
	public static long x = 0;
	public static long y = 0;
	public static long s = 0;
	public static long d1 = 0;
	public static long d2 = 0;
	public static long d3 = 0;
	
	//vertices of a unit square (to contain the center of equilateral triangle)
	public static int[][] squareVertices = {{0,0}, {0,1}, {1,0}, {1,1}};
	
	//textual descriptions
	public static String candidate = "";
	public static String improvement = "";

	//buffers to hold printouts
	public static StringBuilder strNoSliding = new StringBuilder("\r\n=================== No Sliding ===================\r\n");
	public static StringBuilder strSliding = new StringBuilder("\r\n=================== Sliding ===================\r\n");
	
	//check candidate for improvement starting from (X-shift,0)
	public static void checkCandidate(int shift) 
	{
		S = Math.abs(X * N - Y * M);
		if (S == 0) return;
		long D1 = (X * X + Y * Y) / Z;
		long D2 = (M * M + N * N) / Z;
		long D3 = ((X - M) * (X - M)  + (N - Y) * (N -  Y)) / Z;
		candidate = "C:, (" + X +"," + Y + "),-,(" + M +"," + N + "), <==> ,(" + ((P * X - Q * Y) / Z) +"," + ((P * Y + Q * X) / Z) + "),-,(" + ((P * M - Q * N) / Z) + "," + (( P* N + Q * M) / Z) + "),\t" + (S /Z) + ", [" + D1 + "|" + D2 + "|" + D3 + "]";
		boolean foundImprovement = false;
		//loop through all possible x in improvement (x,y) vertex
		for (x = X - shift; x >= 0; x--) {
			//loop all possible y in improvement (x,y) vertex
			long y0 = Z * (int)Math.floor(Math.sqrt(d - (double)x * (double)x) / (double)Z);
			for (y = y0 + N1[(int)x % Z]; y <= y0 + Z * 10; y += Z) {
				//third vertex of the corresponding equilateral triangle
				double dm = (-R3 * y + x)  / 2;
				double dn = ( R3 * x  + y) / 2;
				//left bottom corner of the corresponding unit square in original lattice
				int om = (int)Math.floor((dm * P - dn * Q) / Z);
				int on = (int)Math.floor((dm * Q + dn * P) / Z);
				//loop through all 4 corners of the unit square
			for (int[] v: squareVertices) {
					//corner position in finer lattice
					m = P * (om + v[0]) + Q * (on + v[1]);
					n = -Q * (om + v[0]) + P * (on + v[1]);
					//characteristics of the improvement triangle
					s = Math.abs(x * n - y * m);
					d1 = m * m + n * n;
					d2 = x * x + y * y;
					d3 = (x - m) * (x - m)  + (n - y) * (n -  y) ;
					//check for admissibility and reduction of the doubled area
					if (s < S && d1 >= d && d2 >= d && d3 >= d) foundImprovement = true;
					if (foundImprovement) break;
				}
				if (foundImprovement) {
					//printout found instance of sliding
					improvement = ",\t\t\t\t I:, " + "(" + x + "," + y + "),-,(" + m + "," + n + ") <==> (" + ((P * x - Q * y) / Z) + "," + ((P * y + Q * x) / Z) + "),-,(" + ((P * m - Q * n) / Z) + "," + (( P * n + Q * m) / Z) + "),\t" + (s / Z) + ", [" + (d1 / Z) + "|" + (d2 / Z) +"|" +(d3 / Z) + "]";
					strNoSliding.append("\r\n" + candidate + improvement); 
					break;
				}
				if (foundImprovement) break;
			}
			if (foundImprovement) break;
		}
		if (!foundImprovement) strSliding.append("\r\n" + candidate);
	}

	public static void main(String[] args) 
	{
		System.out.println("\r\n\r\nZSliding started " + sdf.format(new Date()));
		try {
			//loop through sliding types
			for (int l = 0; l < PQ.length; l++) {
				//set sliding parameters
				P = PQ[l][0];
				Q = PQ[l][1];
				Z = P * P + Q * Q;
				N1 = new int[Z];
				//calculate N1[]
				for (int i = 0; i < Z; i++) 
					for (int j = 0; j < Z; j++) 
						if ((P * i - Q * j) % Z == 0 && (P * j + Q * i) % Z == 0 ) N1[i] = j;
				System.out.println("\r\n\r\n"  + P + "_" + Q +  "-Sliding started " + sdf.format(new Date()));
				//set output file
				PrintStream out = new PrintStream(new FileOutputStream("C:\\ZSliding\\ZSliding_" + P + "_" + Q + ".txt"));
				out.println("\r\n\r\n" + P + "_" + Q + "-Sliding started " + sdf.format(new Date()));
				//initialize printouts
				strNoSliding = new StringBuilder("\r\n=================== No " + P + "_" + Q + "-Sliding ===================\r\n");
				strSliding = new StringBuilder("\r\n=================== " + P + "_" + Q + "-Sliding ===================\r\n");
				//loop through candidate's (X,0) vertices
				for (int i = 1; i < maxD / Z + 1; i++ ) {
					X = Z * i;
					Y = 0;
					//loop through possible M values for candidate's (M,N) vertex
					long M0 = X / 2 - Z;
					if (X % 2 == 1) M0 = (X - 1)/ 2;
					for (M = M0; M <=  M0 + Z / 2; M++) 
					{
						if (Z== 5)
							Z += 0;
						if (M < 0 || 2 * M > X - Z) break;
						//find first possible Y value for candidate's (M,N) vertex
						int N0  = Z * (int)Math.floor(R3 * M / Z) + N1[(int)M % Z];
						if (N0 < (int)Math.floor(R3 * M)) N0 += Z;
						//loop through 3 possible Y values for candidate's (M,N) vertex
						for (int k = 0; k < 3; k++)
						{
							N = N0 + k * Z; 
							//check if candidate has an improvement
							if ((N - 1) * (N - 1) < M * M * 3 + M * 8 * Z + 4 * Z * Z) {
								if (M * M + N * N < X * X + Y * Y) {
										d = M * M + N * N;				
										checkCandidate(1);
								}
								else {
									d = X * X + Y * Y;
									checkCandidate(1);
									break;
								}
							}
						}
					}
					//print found improvements in chunks of 1024 rows
					if (i > 0 && i % 1024 == 0) {
						if (strNoSliding.length() > 10)  out.println(strNoSliding); 
						strNoSliding = new StringBuilder("");
					}
				}

				//print last found improvements and all sliding instances found
				out.println(strNoSliding);
				out.println(strSliding);
				out.println("\r\n\r\n" + P + "_" + Q + "-Sliding ended " + sdf.format(new Date()));
				out.close();
				
				System.out.println("\r\n\r\n" + P + "_" + Q + "-Sliding ended " + sdf.format(new Date()));
			}
		}
		catch(Exception ex) {
			System.out.println(ex.getMessage());
		}
		System.out.println("\r\n\r\nZSliding ended " + new Date().toString());
	}
}

